Metagenomic Analysis using Phylogenetic Placement -- A Review of the First Decade

Phylogenetic placement refers to a family of tools and methods to analyze, visualize, and interpret the tsunami of metagenomic sequencing data generated by high-throughput sequencing. Compared to alternative (e. g., similarity-based) methods, it puts metabarcoding sequences into a phylogenetic context using a set of known reference sequences and taking evolutionary history into account. Thereby, one can increase the accuracy of metagenomic surveys and eliminate the requirement for having exact or close matches with existing sequence databases. Phylogenetic placement constitutes a valuable analysis tool per se, but also entails a plethora of downstream tools to interpret its results. A common use case is to analyze species communities obtained from metagenomic sequencing, for example via taxonomic assignment, diversity quantification, sample comparison, and identification of correlations with environmental variables. In this review, we provide an overview over the methods developed during the first ten years. In particular, the goals of this review are (i) to motivate the usage of phylogenetic placement and illustrate some of its use cases, (ii) to outline the full workflow, from raw sequences to publishable figures, including best practices, (iii) to introduce the most common tools and methods and their capabilities, (iv) to point out common placement pitfalls and misconceptions,(v) to showcase typical placement-based analyses, and how they can help to analyze, visualize, and interpret phylogenetic placement data.

==> svg/examine/figs.sh <==
#!/bin/bash

./gappa examine lwr-histogram --jplace-path /home/lucas/Projects/gappa/neotrop-samples
Rscript myplot.R ../bin/lwr-histogram.csv

./gappa examine edpl --jplace-path /home/lucas/Projects/gappa/neotrop-samples --no-list-file --histogram-max 1.0


==> svg/examine/plot-edpl.R <==
#!/usr/bin/env Rscript

# Load packages
library(tidyr)
library(ggplot2)
library(cowplot)
theme_set(theme_cowplot())
suppressMessages(library(viridis))

# Get input and output files from command line, or use defaults.
infile="edpl_histogram.csv"
outfile = "edpl-histogram"

# Read table, and change the Start column to text with two decimals and a greater sign...
data <- read.table(infile, sep=",", header=TRUE)
data$Start <- format(data$Start, digits=2, nsmall=2)
data$Start <- paste0("> ", data$Start)

# Plot the data and save to file.
# We rotate the x-axis label so that they all fit. This is a bit of trial-and-error...
ggplot(data, aes(x=Start, y=Percentage)) +
    geom_bar(stat="identity", position=position_dodge(), fill="#693476") +
    xlab("EDPL") +
    ylab("Percentage") +
    theme(legend.title=element_blank()) +
    theme(axis.text.x = element_text(angle = 60, vjust = 1.2, hjust = 1.2))
ggsave(paste0(outfile,".png"), width=12, height=8)
ggsave(paste0(outfile,".svg"), width=8, height=4)


==> svg/examine/plot-lwr-histogram.R <==
#!/usr/bin/env Rscript

# gappa - Genesis Applications for Phylogenetic Placement Analysis
# Copyright (C) 2017-2021 Lucas Czech
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.
#
# Contact:
# Lucas Czech <lczech@carnegiescience.edu>
# Department of Plant Biology, Carnegie Institution For Science
# 260 Panama Street, Stanford, CA 94305, USA

# Load packages
library(tidyr)
library(ggplot2)
library(cowplot)
theme_set(theme_cowplot())
suppressMessages(library(viridis))

# Get input and output files from command line, or use defaults.
args = commandArgs(trailingOnly=TRUE)
if (length(args) == 0) {
    infile="lwr-histogram.csv"
    outfile = "lwr-histogram"
} else if (length(args) == 1) {
    infile = args[1]
    outfile = "lwr-histogram"
} else if (length(args) == 2) {
    infile = args[1]
    outfile = args[2]
} else {
    stop( "Usage: plot-lwr-histogram.R [infile] [outfile]")
}
print(paste("Infile: ", infile))
print(paste("Outfile:", outfile))

# Read table, and change the Start column to text with two decimals and a greater sign...
data <- read.table(infile, sep=",", header=TRUE)
data$Start <- format(data$Start, digits=2, nsmall=2)
data$Start <- paste0("> ", data$Start)

# ... and turn it into the R long format, putting the previous column names into `Group`,
# and the values into `LWR`, taking all columns with LWR.x as needed.
# Uncomment the second line to put all values of the table into the histogram.
# By default, we only do the first three, as otherwise, it's a bit too crowded.
data_long <- gather(data, Group, LWR, `Percentage.1`:`Percentage.3`, factor_key=TRUE)
# data_long <- gather(data, Group, LWR, `Percentage.1`:`Percentage.Remainder`, factor_key=TRUE)

# For plotting, we change the name of the group column, so that the output legend is nicer.
data_long$Group <- gsub('Percentage', 'LWR', data_long$Group)

# Plot the data and save to file.
# We rotate the x-axis label so that they all fit. This is a bit of trial-and-error...
ggplot(data_long, aes(x=Start, y=LWR, fill=Group)) +
    geom_bar(alpha=0.8, stat="identity", position=position_dodge()) +
    scale_fill_viridis(discrete = T, end = 0.8) +
    xlab("LWR") +
    ylab("Percentage") +
    theme(legend.title=element_blank()) +
    theme(axis.text.x = element_text(angle = 60, vjust = 1.2, hjust = 1.2))
ggsave(paste0(outfile,".png"), width=12, height=8)
ggsave(paste0(outfile,".svg"), width=8, height=4)


==> svg/genbank/genbank.py <==
#!/usr/bin/python

import xml.etree.ElementTree as ET
import urllib

url = "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=nucleotide&id=%s&retmode=xml"

accs = open('accessions.txt','r').read().splitlines()
full = open('list.txt','r').read().splitlines()

out = open("taxonomy.txt", "w")

for acc in accs:
    if acc == "XXX":
        continue
    response = urllib.urlopen(url % acc).read()
    root = ET.fromstring(response)
    for type_tag in root.findall('GBSeq/GBSeq_taxonomy'):
        taxpath = type_tag.text
    taxon = [i for i in full if i.startswith(acc)]
    if len(taxon) != 1:
        raise Exception("multiple taxa: " + acc)
    taxon = taxon[0]
    print(taxon + "\t" + taxpath)
    out.write(taxon + "\t" + taxpath + "\n")

out.close()


==> svg/genbank/steps.sh <==
#!/bin/bash

#https://github.com/Pbdas/epa-ng/blob/master/test/data/neotrop/neotrop.tar.gz
# extract
cat reference.fasta | grep ">" | sed "s/>\([^_]*\)_.*/\1/g" > accessions.txt
cat reference.fasta | grep ">" | sed "s/>\([^_]*\)/\1/g" > list.txt
#cat list.txt | sed "s/\([^_]*\)_.*/\1/g" > accessions.txt

./genbank.py

./gappa examine assign --jplace-path /home/lucas/Projects/gappa/neotrop-samples --taxon-file /home/lucas/Dropbox/Research/Manuscripts/placement-review/svg/genbank/taxonomy.txt --krona

ktImportText krona.profile

